String correlators on $\text{AdS}_3$: Analytic structure and dual CFT

We continue our study of string correlators on Euclidean $\text{AdS}_3$ with pure NS-NS flux. The worldsheet and spacetime correlators have a rich analytic structure, which we analyse completely for genus 0 four-point functions. We show that correlators exhibit a simple behaviour near their singularities. The spacetime correlators are meromorphic functions in the $\mathrm{SL}(2,\mathbb{R})$-spins, whose pole structure is shown to agree with the prediction of a recent proposal for the dual $\text{CFT}_2$. Moreover, we also compute the residues of the spacetime correlators for some of the poles exactly and find again a perfect match with the proposal for the dual $\text{CFT}_2$, thereby checking the duality for some non-trivial four-point functions exactly. Our computations simplify drastically in the tensionless limit of $\mathrm{AdS}_3 \times \mathrm{S}^3 \times \mathbb{T}^4$ where the behaviour near the poles gives in fact the exact answer. This paper is the third in a series with several installments.

==> anc/identities_check.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    116228,       2962]
NotebookOptionsPosition[    113126,       2902]
NotebookOutlinePosition[    113495,       2918]
CellTagsIndexPosition[    113452,       2915]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Identities for the polynomials ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "w"], "(", 
    RowBox[{"x", ";", "z"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "00f58776-a5bc-4d8a-bba6-0b192b9aff96"]
}], "Title",
 CellChangeTimes->{{3.811148224060327*^9, 3.811148233126856*^9}, {
  3.856968785474182*^9, 
  3.856968794714304*^9}},ExpressionUUID->"bdef6512-4b85-449e-97c4-\
80e3ae746fd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "notebook", " ", "is", " ", "the", " ", "ancillary", " ", 
    "notebook", " ", "to", " ", "the", " ", "paper", " ", 
    "\"\<String correlators in \!\(\*SubscriptBox[\(AdS\), \(3\)]\).\>\""}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Authors", ":", " ", 
     RowBox[{"Andrea", " ", "Dei"}]}], ",", " ", 
    RowBox[{"Lorenz", " ", 
     RowBox[{"Eberhardt", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "code", " ", "is", " ", "hereby", " ", "open"}], 
      "-", "sourced"}], ";", " ", 
     RowBox[{
     "if", " ", "you", " ", "use", " ", "it", " ", "in", " ", "your", " ", 
      "research"}]}], ",", " ", 
    RowBox[{
    "please", " ", "acknowledge", " ", "it", " ", "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "code", " ", "checks", " ", "the", " ", "identities", " ", 
    "on", " ", "the", " ", "polynomials", " ", 
    SubscriptBox["P", "w"], 
    RowBox[{"(", 
     RowBox[{"x", ";", "z"}], ")"}], " ", "that", " ", "were", " ", "claimed",
     " ", "in", " ", "Appendix", " ", "C", " ", "of", " ", "that", " ", 
    RowBox[{"paper", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.812965878775465*^9, 3.812966028744035*^9}, {
  3.812966069554441*^9, 3.812966121814488*^9}, {3.812967998600629*^9, 
  3.812968000449061*^9}, {3.8129680625123997`*^9, 3.8129680681455727`*^9}, {
  3.85696881142553*^9, 3.856968847302486*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"19b1d65e-5d5f-429b-be0b-f60bdbafd5bb"],

Cell[CellGroupData[{

Cell["Covering maps", "Section",
 CellChangeTimes->{{3.8111565134444637`*^9, 
  3.811156518242612*^9}},ExpressionUUID->"48bbd301-7d0c-48bd-bfc1-\
663603035d6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "All", " ", "choices", " ", "of", " ", "spectral", " ", "flow", " ", 
     "for", " ", "which", " ", "correlators", " ", "are", " ", "non"}], "-", 
    RowBox[{
    "vanishing", " ", "up", " ", "to", " ", "a", " ", "given", " ", "total", 
     " ", "sum", " ", "of", " ", "spectral", " ", 
     RowBox[{"flows", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SelectionAll", "[", 
     RowBox[{"w_", ",", "max_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "+", "1"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "+", "1"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}], "&&", 
     RowBox[{
      RowBox[{"Min", "[", "w", "]"}], "\[GreaterEqual]", "1"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Allowed", "[", 
     RowBox[{"n_", ",", "max_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "max"}], "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionAll", "[", 
        RowBox[{"#", ",", "max"}], "]"}], "&"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllowedEven", "[", 
     RowBox[{"n_", ",", "max_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Allowed", "[", 
       RowBox[{"n", ",", "max"}], "]"}], ",", 
      RowBox[{
       RowBox[{"EvenQ", "[", 
        RowBox[{"Total", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllowedOdd", "[", 
     RowBox[{"n_", ",", "max_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Allowed", "[", 
       RowBox[{"n", ",", "max"}], "]"}], ",", 
      RowBox[{
       RowBox[{"OddQ", "[", 
        RowBox[{"Total", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "All", " ", "choices", " ", "of", " ", "w", " ", "where", " ", "a", " ", 
     "covering", " ", "map", " ", "exists", " ", "up", " ", "to", " ", "a", 
     " ", "given", " ", "total", " ", "sum", " ", "of", " ", "spectral", " ", 
     
     RowBox[{"flow", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SelectionCovering", "[", 
     RowBox[{"w_", ",", "max_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "-", "1"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "-", "1"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}], "&&", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"Total", "[", 
       RowBox[{"w", "-", "1"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllowedCovering", "[", 
     RowBox[{"n_", ",", "max_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", "max", "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionCovering", "[", 
        RowBox[{"#", ",", "max"}], "]"}], "&"}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8053567634939833`*^9, 3.805356808750348*^9}, 
   3.805356843212215*^9, {3.806169703534213*^9, 3.806169703640094*^9}, {
   3.806169834274391*^9, 3.8061698394418507`*^9}, {3.806170074588052*^9, 
   3.806170080316063*^9}, {3.8061701245691357`*^9, 3.806170191125987*^9}, {
   3.8061702474708767`*^9, 3.806170271586821*^9}, {3.811156860309828*^9, 
   3.811156909854299*^9}, {3.815155732520318*^9, 3.8151557546323557`*^9}, {
   3.8151561214985857`*^9, 3.8151561215548677`*^9}, {3.815157223368134*^9, 
   3.815157223412768*^9}, {3.815158328874343*^9, 3.8151583364057693`*^9}, {
   3.815158447400639*^9, 3.815158466042448*^9}, {3.815218885362253*^9, 
   3.815218904597413*^9}, {3.81523865795725*^9, 3.815238667940249*^9}, {
   3.8214639408878603`*^9, 3.8214639847075167`*^9}, {3.8214642285346527`*^9, 
   3.821464346117317*^9}, {3.821817901373189*^9, 3.8218179446873217`*^9}, {
   3.822583100238057*^9, 3.8225831093439846`*^9}, {3.850560874938984*^9, 
   3.8505609186874046`*^9}, {3.850560977527259*^9, 3.850561025447325*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a13f8fbb-e4bd-4cb2-a213-3c143512d232"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "The", " ", "covering", " ", "map", " ", "in", " ", "the", " ", 
       "four"}], "-", 
      RowBox[{"point", " ", "function", " ", 
       RowBox[{"case", ".", " ", "This"}], " ", "is", " ", "an", " ", 
       "implementation", " ", "of", " ", "the", " ", "algorithm", " ", 
       "described", " ", "in", " ", 
       RowBox[{"arXiv", ":", 
        RowBox[{
         RowBox[{"0905.3448", ".", " ", "We"}], " ", "assume", " ", "that", 
         " ", 
         SubscriptBox["z", "1"]}]}]}]}], "=", 
     RowBox[{
      SubscriptBox["x", "1"], "=", "0"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["x", "2"], "=", 
     RowBox[{
      SubscriptBox["z", "2"], "=", "1"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["x", "3"], "=", 
     RowBox[{
      SubscriptBox["z", "3"], "=", 
      RowBox[{
       RowBox[{"\[Infinity]", " ", "and", " ", 
        SubscriptBox["x", "4"]}], "=", "x"}]}]}], ",", " ", 
    RowBox[{
     SubscriptBox["z", "4"], "=", 
     RowBox[{
      RowBox[{"z", ".", " ", "The"}], " ", "result", " ", "does", " ", "not", 
      " ", "depend", " ", "on", " ", "x"}]}], ",", " ", 
    RowBox[{
    "but", " ", "instead", " ", "on", " ", "an", " ", "auxiliary", " ", 
     "variable", " ", 
     RowBox[{"q", ".", " ", "q"}], " ", "is", " ", "in", " ", "principle", 
     " ", "determined", " ", "through", " ", 
     RowBox[{"z", ".", " ", "The"}], " ", "two", " ", "satisfy", " ", "a", 
     " ", "polynomial", " ", "relation", " ", "that", " ", "is", " ", "given",
      " ", "by", " ", "the", " ", "function", " ", 
     RowBox[{"zqRel", ".", " ", "Unfortunately"}]}], ",", " ", 
    RowBox[{"this", " ", "function", " ", "is", " ", "not", " ", "perfect"}], 
    ",", " ", 
    RowBox[{
    "since", " ", "it", " ", "sometimes", " ", "produces", " ", "other", " ", 
     
     RowBox[{"factors", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]4", "[", 
       RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], "[", "\[Zeta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalGamma]4", "[", 
        RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}], "=", 
      
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "d1", ",", "d2", ",", "c1", ",", "c2", ",", "f1", ",", "f2", ",", 
          "c", ",", "d", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]4", "::", "badrange"}], "=", " ", 
          "\"\<For these values of w no covering map exists.\>\""}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OddQ", "[", 
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "]"}], "||", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "<", 
             RowBox[{"2", 
              RowBox[{"Max", "[", 
               RowBox[{"w", "-", "1"}], "]"}]}]}]}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"Message", "[", 
             RowBox[{"\[CapitalGamma]4", "::", "badrange"}], "]"}], "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"d1", "=", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"Total", "[", 
             RowBox[{"w", "-", "1"}], "]"}]}], "+", "1"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"d2", "=", 
          RowBox[{"d1", "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
            "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "=", "c"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c1", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{
          RowBox[{"c2", "[", "0", "]"}], "=", "1"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "=", "d"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c2", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"f1", "[", "t_", "]"}], ":=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"c1", "[", "k", "]"}], 
             SuperscriptBox["t", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{"Expand", "[", "d1", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"f2", "[", "t_", "]"}], ":=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"c2", "[", "k", "]"}], 
             SuperscriptBox["t", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"Expand", "[", "d2", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d2", "\[GreaterEqual]", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
           ",", 
           RowBox[{"sol", "=", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"c2", "[", 
                 RowBox[{"Expand", "[", 
                  RowBox[{"d2", "+", "1"}], "]"}], "]"}], "\[Equal]", "0"}], 
               ",", "d"}], "]"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d2", "\[GreaterEqual]", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
           ",", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"f1", "[", "\[Zeta]", "]"}], 
               RowBox[{"f2", "[", "1", "]"}]}], 
              RowBox[{
               RowBox[{"f2", "[", "\[Zeta]", "]"}], 
               RowBox[{"f1", "[", "1", "]"}]}]], "/.", "sol"}], "]"}], ",", 
           RowBox[{"Factor", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"f1", "[", "\[Zeta]", "]"}], 
              RowBox[{"f2", "[", "1", "]"}]}], 
             RowBox[{
              RowBox[{"f2", "[", "\[Zeta]", "]"}], 
              RowBox[{"f1", "[", "1", "]"}]}]], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"zqRel", " ", "might", " ", "have", " ", "several", " ", 
     RowBox[{"factors", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"zqRelPre", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"zqRelPre", "[", 
       RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "d1", ",", "d2", ",", "c1", ",", "c2", ",", "f1", ",", "f2", ",", 
          "c"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Min", "[", "w", "]"}], "\[LessEqual]", "0"}], ",", 
           RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OddQ", "[", 
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "]"}], "||", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "<", 
             RowBox[{"2", 
              RowBox[{"Max", "[", 
               RowBox[{"w", "-", "1"}], "]"}]}]}]}], ",", 
           RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"d1", "=", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"Total", "[", 
             RowBox[{"w", "-", "1"}], "]"}]}], "+", "1"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"d2", "=", 
          RowBox[{"d1", "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
            "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "=", "c"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c1", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{
          RowBox[{"c2", "[", "0", "]"}], "=", "1"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c2", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Numerator", "[", 
          RowBox[{"Factor", "[", 
           FractionBox[
            RowBox[{"c1", "[", 
             RowBox[{"Expand", "[", 
              RowBox[{"d1", "+", "1"}], "]"}], "]"}], "c"], "]"}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"zqRel", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"zqRel", "[", 
       RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Zeta]", ",", "result"}], "}"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"zqRelPre", "[", 
            RowBox[{"w", ",", "z", ",", "q"}], "]"}], "===", "0"}], ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"result", "=", 
            RowBox[{"Times", "@@", 
             RowBox[{"Select", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"FactorList", "[", 
                 RowBox[{"zqRelPre", "[", 
                  RowBox[{"w", ",", "z", ",", "q"}], "]"}], "]"}], 
                "\[LeftDoubleBracket]", 
                RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Union", "[", 
                   RowBox[{"PolynomialMod", "[", 
                    RowBox[{
                    RowBox[{"Numerator", "[", 
                    RowBox[{"Factor", "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"CoefficientList", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Zeta]", ",", "0", ",", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"Normal", "[", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Zeta]", ",", "0", ",", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
                    "-", "1"}], "]"}], ",", 
                    RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", "z"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "z", 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Zeta]", ",", "0", ",", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
                    "]"}]}], "}"}], ",", "\[Zeta]"}], "]"}], "]"}], "]"}], 
                    "]"}], ",", "#"}], "]"}], "]"}], "===", 
                  RowBox[{"{", "0", "}"}]}], "&&", 
                 RowBox[{"!", 
                  RowBox[{
                   RowBox[{"PolynomialMod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Numerator", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                    "]"}], "]"}], "-", 
                    RowBox[{"Denominator", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                    "]"}], "]"}]}], ",", "#"}], "]"}], "===", "0"}]}]}], 
                "&"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"result", "===", "1"}], ",", "0", ",", "result"}], 
            "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQfYDFdoJJ6hvHS4VsU0E0h23tTBD9Q5RzLYhedtFv
I5i+N3k3iHbIdDY0BdIdq7aCaT3B9B4zIF0mmgumxUp3TATR91hkJ4Hoyyzv
poLo08+nzwHRF66c2AeiTU4mHgLRG07veZ+S9saxncvgE4i+7LtQPRVIa80M
1QDRcWsPuIDoZ6eDXEH0O1d5TxB9plsdTB8qFasE0VasL6tAdM+OpDYQ7REQ
1wGisxYXTQLRCSeyZoJoJ47IlSB6m436OhB9zshwK4h+FXBwG4hm0RU9AqKj
PL8eA9F1F2r+gujLC7UZ0oC0ysf7HCB6//GvYHrrmxvqIPqRQ4AGiJ71cr0e
WL5PyRhES73xsQLRv8sPgWm/15c7dKrfOEoWNU8F0QCCaLwR
  "],
 CellLabel->"In[7]:=",ExpressionUUID->"db277a7a-1c7a-43e1-bb9b-c173abca6a39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "obtain", " ", "x", " ", "expressed", " ", "in", " ", "terms", 
     " ", "of", " ", "z", " ", "by", " ", "evaluating", " ", "the", " ", 
     "covering", " ", "map", " ", "for", " ", "\[Zeta]"}], "=", 
    RowBox[{"z", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xAszq", "[", 
     RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[CapitalGamma]4", "[", 
      RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "z", "]"}]}], 
   ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811157506250771*^9, 3.811157556929772*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8c083134-1f28-4d46-b179-bdb4d8680cf7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ptilde", "[", 
    RowBox[{"w_", ",", "x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ptilde", "[", 
     RowBox[{"w", ",", "x", ",", "z"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "q", "}"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{"w", ",", 
           RowBox[{"-", "1"}]}], "]"}], "||", 
         RowBox[{
          RowBox[{"H", "[", "w", "]"}], "<", "0"}], "||", 
         RowBox[{"OddQ", "[", 
          RowBox[{"Total", "[", 
           RowBox[{"w", "-", "1"}], "]"}], "]"}]}], ",", "0", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"H", "[", "w", "]"}], "\[Equal]", "0"}], ",", "1", ",", 
          RowBox[{
           RowBox[{"FactorList", "[", 
            RowBox[{
             RowBox[{"GroebnerBasis", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"zqRel", "[", 
                  RowBox[{"w", ",", "z", ",", "q"}], "]"}], ",", 
                 RowBox[{"Numerator", "[", 
                  RowBox[{"Factor", "[", 
                   RowBox[{"x", "-", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "z", 
                    "]"}]}], "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "z"}], "}"}], ",", "q"}], "]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "\[RightDoubleBracket]"}]}], 
         "]"}]}], "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ptildenorm", "[", 
    RowBox[{"w_", ",", "x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xtemp", ",", "ztemp"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Ptildenorm", "::", "badargs"}], "=", " ", 
       "\"\<The polynomial P makes only sense when sum is even.\>\""}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", 
         RowBox[{"Total", "[", "w", "]"}], "]"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"Message", "[", 
          RowBox[{"Ptildenorm", "::", "badargs"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"w", ",", 
              RowBox[{"-", "1"}]}], "]"}], "||", 
            RowBox[{
             RowBox[{"H", "[", "w", "]"}], "<", "0"}]}], ",", "0", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"H", "[", "w", "]"}], "\[Equal]", "0"}], ",", "1", ",", 
             
             FractionBox[
              RowBox[{"Ptilde", "[", 
               RowBox[{"w", ",", "xtemp", ",", "ztemp"}], "]"}], 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"Ptilde", "[", 
                 RowBox[{"w", ",", "xtemp", ",", "ztemp"}], "]"}], ",", 
                "ztemp", ",", 
                RowBox[{"H", "[", "w", "]"}]}], "]"}]]}], "]"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"xtemp", "\[Rule]", "x"}], ",", 
           RowBox[{"ztemp", "\[Rule]", "z"}]}], "}"}]}]}], "]"}]}]}], "]"}]}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "function", " ", "s", 
    RowBox[{"(", "x", ")"}], " ", "that", " ", "was", " ", "introduced", " ", 
    "in", " ", "the", " ", 
    RowBox[{"paper", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"sSign", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{"x", ">", "0"}], "]"}], "x"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Hurwitz", " ", 
    RowBox[{"number", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "w_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"w", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Total", "[", "w", "]"}]}], "-", "w"}], ")"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "normalized", " ", "polynomial", " ", 
    SubscriptBox["P", "w"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", ",", "z"}], ")"}], "."}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Normalization", "[", "w_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"And", "@@", 
         RowBox[{"EvenQ", "/@", "w"}]}], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"sSign", "[", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], "2"]}], "]"}]}], "+", 
          RowBox[{"sSign", "[", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}]}], "]"}], "+", 
          RowBox[{"sSign", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}]}], "]"}]}]], ",", 
        RowBox[{"And", "@@", 
         RowBox[{"EvenQ", "/@", 
          RowBox[{"(", 
           RowBox[{"w", "-", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], ")"}]}]}], 
        ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"sSign", "[", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], "2"]}], "]"}]}], "+", 
          RowBox[{"sSign", "[", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}]}], "]"}], "+", 
          RowBox[{"sSign", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}]}], "]"}]}]], ",", 
        RowBox[{"And", "@@", 
         RowBox[{"EvenQ", "/@", 
          RowBox[{"(", 
           RowBox[{"w", "-", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}]}], ")"}]}]}], 
        ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"sSign", "[", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], "2"]}], "]"}]}], "-", 
          RowBox[{"sSign", "[", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}]}], "]"}]}]], ",", 
        RowBox[{"And", "@@", 
         RowBox[{"EvenQ", "/@", 
          RowBox[{"(", 
           RowBox[{"w", "-", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}]}], ")"}]}]}], 
        ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"sSign", "[", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], "2"]}], "]"}]}], "-", 
          RowBox[{"sSign", "[", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}]}], "]"}]}]], ",", 
        RowBox[{"And", "@@", 
         RowBox[{"EvenQ", "/@", 
          RowBox[{"(", 
           RowBox[{"w", "-", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}]}], ")"}]}]}], 
        ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"sSign", "[", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], "2"]}], "]"}]}]}]], ",", 
        RowBox[{"And", "@@", 
         RowBox[{"EvenQ", "/@", 
          RowBox[{"(", 
           RowBox[{"w", "-", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}]}], ")"}]}]}], 
        ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"sSign", "[", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], "2"]}], "]"}]}]}]], ",", 
        RowBox[{"And", "@@", 
         RowBox[{"EvenQ", "/@", 
          RowBox[{"(", 
           RowBox[{"w", "-", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}]}], ")"}]}]}], 
        ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            ")"}]}], "+", 
          RowBox[{"sSign", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}]}], "]"}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"sSign", "[", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], "2"]}], "]"}]}]}]], ",", 
        RowBox[{"And", "@@", 
         RowBox[{"EvenQ", "/@", 
          RowBox[{"(", 
           RowBox[{"w", "-", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}]}], ")"}]}]}], 
        ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
            ")"}]}], "+", 
          RowBox[{"sSign", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
              "+", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
             ")"}]}], "]"}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"sSign", "[", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                ")"}], "2"]}], "]"}]}]}]]}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"k", "=", "1"}], 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "]"}], "-", 
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                 "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "4", 
                  "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}]], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                "]"}], "+", "k", "-", "1"}], ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}]}], "]"}], "+", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "-", 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}]}], "]"}]}], 
          ")"}], " ", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"k", "=", "1"}], 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                "]"}], "-", 
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
                "]"}]}], ")"}]}]], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Max", "[", 
              RowBox[{
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
              "]"}], "+", "k", "-", "1"}], ",", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "]"}], "+", 
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                 "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "4", 
                  "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}]}], "]"}]}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"k", "=", "1"}], 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
                "]"}], "-", 
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{
                "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                "-", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
                "]"}]}], "]"}]}], "-", "1"}]], 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "]"}], "+", 
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                 "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "4", 
                  "\[RightDoubleBracket]"}]}], "]"}]}], ")"}]}], "+", "k"}], 
           ",", "k"}], "]"}]}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"w_", ",", "x_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"w", ",", "x", ",", "z"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Normalization", "[", "w", "]"}], 
    SuperscriptBox["x", 
     RowBox[{"sSign", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "+", 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}],
        "2"], "]"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], 
     RowBox[{"sSign", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "+", 
        RowBox[{"w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}],
        "2"], "]"}]], 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"sSign", "[", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "+", 
          RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "-", 
          RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "-", 
          RowBox[{
          "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "-", 
          RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "-", 
          RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "+", 
          RowBox[{
          "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
         ")"}]}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       RowBox[{
       "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{
      RowBox[{"sSign", "[", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "+", 
          RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "-", 
          RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "-", 
          RowBox[{
          "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "-", 
          RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "-", 
          RowBox[{"w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
           "+", 
          RowBox[{
          "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
         ")"}]}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       RowBox[{
       "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}]}]], 
    RowBox[{"Ptildenorm", "[", 
     RowBox[{"w", ",", "x", ",", "z"}], "]"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811157570033115*^9, 3.8111577089318457`*^9}, {
   3.811157748154875*^9, 3.811157892146756*^9}, {3.811157924810342*^9, 
   3.811157953085526*^9}, {3.811158421878899*^9, 3.8111584236238194`*^9}, {
   3.811161776249755*^9, 3.811161780371949*^9}, {3.81123800131246*^9, 
   3.811238013782282*^9}, {3.811238184803296*^9, 3.811238245109523*^9}, {
   3.811238282192638*^9, 3.811238282506832*^9}, {3.811238416216683*^9, 
   3.811238478607058*^9}, {3.81123872534035*^9, 3.8112387291730013`*^9}, {
   3.811239141297967*^9, 3.811239150934626*^9}, {3.811240107018548*^9, 
   3.8112401080340033`*^9}, {3.811774023815127*^9, 3.8117740636904793`*^9}, {
   3.811774128549244*^9, 3.811774157208659*^9}, {3.811774205484964*^9, 
   3.8117742062571783`*^9}, {3.811774256622957*^9, 3.8117743324175386`*^9}, {
   3.8117748318054333`*^9, 3.811774942213626*^9}, {3.8117750631417837`*^9, 
   3.811775065101562*^9}, {3.812738821189142*^9, 3.8127388695369596`*^9}, {
   3.8127390059843884`*^9, 3.812739014824201*^9}, {3.812741002830748*^9, 
   3.812741025013762*^9}, {3.8128003392690783`*^9, 3.812800355151396*^9}, {
   3.8128186410303707`*^9, 3.812818646473936*^9}, {3.812964314259972*^9, 
   3.812964345973144*^9}, {3.816079457855558*^9, 3.816079493757077*^9}, {
   3.816079682294052*^9, 3.816079705637239*^9}, {3.8160797414409533`*^9, 
   3.8160797475778913`*^9}, {3.816424188861719*^9, 3.816424263850955*^9}, {
   3.816424340626206*^9, 3.816424357067049*^9}, {3.816424430129668*^9, 
   3.816424441489237*^9}, {3.816424569345901*^9, 3.81642461638555*^9}, {
   3.816425129404232*^9, 3.8164251301721897`*^9}, {3.8214710093262053`*^9, 
   3.821471013103879*^9}, 3.8225108063398395`*^9, 3.822675481500404*^9, {
   3.8571279062768087`*^9, 3.857127909300424*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"5b5a9966-13ac-4a4a-bc30-bfc83e6d8dec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", 
     RowBox[{"a", "'"}], "s", " ", "of", " ", "the", " ", "covering", " ", 
     RowBox[{"map", ".", " ", "They"}], " ", "still", " ", "depend", " ", 
     "on", " ", "z", " ", "and", " ", 
     RowBox[{"q", ".", " ", "We"}], " ", "can", " ", "also", " ", "convert", 
     " ", "them", " ", "into", " ", "the", " ", "solution", " ", "of", " ", 
     "an", " ", "algebraic", " ", "equation"}], ",", " ", 
    RowBox[{
    "where", " ", "the", " ", "coefficients", " ", "only", " ", "depend", " ",
      "on", " ", "z"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a4", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a4", "[", 
         RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "\[Zeta]"}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"i", "\[Equal]", "3"}], ",", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], 
                  RowBox[{
                   RowBox[{
                   "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "+", "1"}]], 
                 SuperscriptBox["#", 
                  RowBox[{"-", "1"}]]}], ",", "#"}], "]"}], "&"}], "@", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalGamma]4", "[", 
                 RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Zeta]", ",", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", "z"}], 
                   "}"}], "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"i", "\[Equal]", "3"}], ",", 
                    RowBox[{"-", "1"}], ",", "1"}], "]"}], 
                  RowBox[{
                  "w", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "w", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
       ")"}], "/;", 
      RowBox[{
       RowBox[{"Min", "[", "w", "]"}], ">", "0"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"aEq", "[", 
      RowBox[{"w_", ",", "a_", ",", "z_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"aEq", "[", 
       RowBox[{"w", ",", "a", ",", "z"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "q", "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Times", "@@", 
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"FactorList", "[", 
               RowBox[{
                RowBox[{"Factor", "[", 
                 RowBox[{"GroebnerBasis", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Numerator", "[", 
                    RowBox[{"Factor", "[", 
                    RowBox[{"a", "-", 
                    RowBox[{
                    RowBox[{"a4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], 
                    "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
                    "]"}], "]"}], ",", 
                    RowBox[{"zqRel", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"a", ",", "z"}], "}"}], ",", "q"}], "]"}], "]"}], 
                "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
               "\[LeftDoubleBracket]", 
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"#", ",", "a", ",", "\[Infinity]"}], "]"}], "&"}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8111580031863194`*^9, 3.8111581128027983`*^9}, {
  3.811158302127677*^9, 3.8111583125992107`*^9}, {3.8111583920573874`*^9, 
  3.81115839697062*^9}, {3.811158428898633*^9, 3.811158431841155*^9}, {
  3.8111720279626493`*^9, 3.811172033720932*^9}, {3.812819597343315*^9, 
  3.812819609571002*^9}, {3.812819692380782*^9, 3.812819700466214*^9}, {
  3.857127896529193*^9, 3.8571278998708553`*^9}, {3.857128571269618*^9, 
  3.857128572987381*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"41e9bf53-9b07-4c91-ad76-917621205f4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "product", " ", "of", " ", "all", " ", "residues", " ", "of", 
     " ", "the", " ", "covering", " ", 
     RowBox[{"map", ".", " ", "The"}], " ", "following", " ", "algorithm", 
     " ", "to", " ", "extract", " ", "this", " ", "is", " ", "somewhat", " ", 
     "intricate"}], ",", " ", 
    RowBox[{
    "since", " ", "simply", " ", "determining", " ", "the", " ", "residues", 
     " ", "and", " ", "multiplying", " ", "them", " ", "is", " ", "very", " ", 
     RowBox[{"impractible", ".", " ", "Instead"}], " ", "we", " ", "use", " ",
      "that", " ", "this", " ", "product", " ", "is", " ", "given", " ", "by",
      " ", "the", " ", "product", " ", "of", " ", "the", " ", "numerator", 
     " ", "of", " ", "the", " ", "covering", " ", "map", " ", "evaluated", 
     " ", "at", " ", "all", " ", "the", " ", "poles", " ", "divided", " ", 
     "by", " ", "the", " ", "discriminant", " ", "of", " ", "the", " ", 
     RowBox[{"denominator", ".", " ", "We"}], " ", "then", " ", "decompose", 
     " ", "the", " ", "numerator", " ", "product", " ", "into", " ", 
     "symmetric", " ", "polynomials"}], ",", " ", 
    RowBox[{
    "which", " ", "we", " ", "can", " ", "read", " ", "off", " ", "from", " ",
      "the", " ", 
     RowBox[{"denominator", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPi]Prod", "[", 
     RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[CapitalPi]Prod", "[", 
      RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P", ",", "Q", ",", "\[Zeta]", ",", "\[Zeta]p", ",", "n"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Extract", " ", "numerator", " ", "and", " ", "denominator", " ", 
         "of", " ", "the", " ", "covering", " ", 
         RowBox[{"map", ".", " ", "We"}], " ", "normalize", " ", "them", " ", 
         "canonically", " ", "such", " ", "that", " ", "the", " ", 
         "denominator", " ", "is", " ", "monic", " ", "in", " ", 
         RowBox[{"\[Zeta]", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P", "=", 
         FractionBox[
          RowBox[{"Numerator", "[", 
           RowBox[{
            RowBox[{"\[CapitalGamma]4", "[", 
             RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}], 
           "]"}], 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Denominator", "[", 
             RowBox[{
              RowBox[{"\[CapitalGamma]4", "[", 
               RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
              "]"}], "]"}], ",", "\[Zeta]", ",", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Denominator", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]4", "[", 
                 RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                "]"}], "]"}], ",", "\[Zeta]"}], "]"}]}], "]"}]]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Q", "=", 
         FractionBox[
          RowBox[{"Denominator", "[", 
           RowBox[{
            RowBox[{"\[CapitalGamma]4", "[", 
             RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}], 
           "]"}], 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Denominator", "[", 
             RowBox[{
              RowBox[{"\[CapitalGamma]4", "[", 
               RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
              "]"}], "]"}], ",", "\[Zeta]", ",", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Denominator", "[", 
               RowBox[{
                RowBox[{"\[CapitalGamma]4", "[", 
                 RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                "]"}], "]"}], ",", "\[Zeta]"}], "]"}]}], "]"}]]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"The", " ", "degree", " ", "of", " ", "the", " ", 
          RowBox[{"denominator", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"n", "=", 
         RowBox[{"Exponent", "[", 
          RowBox[{"Q", ",", "\[Zeta]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"Factor", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
             "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
            "-", "1"}]], 
          RowBox[{
           FractionBox["1", 
            RowBox[{"Discriminant", "[", 
             RowBox[{"Q", ",", "\[Zeta]"}], "]"}]], 
           RowBox[{
            RowBox[{"SymmetricReduction", "[", 
             RowBox[{
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{"P", "/.", 
                 RowBox[{"\[Zeta]", "\[Rule]", 
                  RowBox[{"\[Zeta]p", "[", "i", "]"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
              RowBox[{"\[Zeta]p", "/@", 
               RowBox[{"Range", "[", "n", "]"}]}], ",", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"Range", "[", "n", "]"}]], 
               RowBox[{
                RowBox[{"Reverse", "[", 
                 RowBox[{"CoefficientList", "[", 
                  RowBox[{"Q", ",", "\[Zeta]"}], "]"}], "]"}], 
                "\[LeftDoubleBracket]", 
                RowBox[{"2", ";;", 
                 RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}]}], "]"}], 
            "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8111584558978567`*^9, 3.811158653637731*^9}, {
  3.811158686661467*^9, 3.811158706350738*^9}, {3.811158746273*^9, 
  3.811158833077656*^9}, {3.8111588678048887`*^9, 3.811158912975492*^9}, {
  3.811158948236224*^9, 3.81115896306531*^9}, {3.811159127207779*^9, 
  3.8111591640686693`*^9}, {3.8111593604122868`*^9, 3.811159381605343*^9}, {
  3.811159416176269*^9, 3.811159489654158*^9}, {3.811159590464178*^9, 
  3.811159591398416*^9}, {3.811159622721414*^9, 3.811159754475192*^9}, {
  3.811175909888093*^9, 3.811175925431888*^9}, {3.812930741837775*^9, 
  3.812930753451202*^9}, {3.812930897234809*^9, 3.8129309008857813`*^9}, {
  3.856968891628736*^9, 3.856968892485203*^9}, {3.857127883921364*^9, 
  3.8571278882572002`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"70923941-ecde-4cb8-8637-284e0fd1695a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Identities satisfied by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "w"], TraditionalForm]],ExpressionUUID->
  "5bef9a44-e149-4a05-ba0c-c18763316be5"]
}], "Section",
 CellChangeTimes->{{3.810634118401396*^9, 3.810634125245756*^9}, {
  3.811175570535583*^9, 
  3.8111755800800543`*^9}},ExpressionUUID->"f72cc01c-e844-453c-aea6-\
57dd8f042f30"],

Cell[CellGroupData[{

Cell["The shifted w identity (Appendix C.1)", "Subsection",
 CellChangeTimes->{{3.8112399219360533`*^9, 3.811239926354476*^9}, {
  3.8569689259814777`*^9, 
  3.856968929749914*^9}},ExpressionUUID->"abb24f1d-df91-436a-a859-\
a58db9f5f744"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Exponents", " ", "that", " ", "appear", " ", "in", " ", "the", " ", 
     "identity", " ", "below"}], ",", " ", 
    RowBox[{"see", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"C", ".2"}], ")"}]}], " ", "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pq", "=", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", "0"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox["1", "2"]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         FractionBox["1", "2"]}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}]}], "\[RightAssociation]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.856969011749669*^9, 3.856969011823804*^9}, {
  3.8569692050198717`*^9, 3.85696923039921*^9}, {3.856971109053536*^9, 
  3.8569711283028717`*^9}, {3.856973491152288*^9, 3.856973491404677*^9}, {
  3.856974611871489*^9, 3.8569746119908657`*^9}, {3.856974806137395*^9, 
  3.856974811703436*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b8645c70-69d1-47cc-b622-ae75f12432e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "prefactor", " ", "given", " ", "in", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"C", ".3"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"w_", ",", "\[Delta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"Abs", "[", "\[Delta]", "]"}], "]"}], "\[Equal]", "1"}], ",", 
      
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Total", "[", "\[Delta]", "]"}]}]], ",", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"Total", "[", "\[Delta]", "]"}]}]]}], "]"}], 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Abs", "[", "\[Delta]", "]"}], "]"}], "\[Equal]", "4"}], ",", 
      
      RowBox[{
       FractionBox[
        RowBox[{"Total", "[", 
         RowBox[{"\[Delta]", " ", "w"}], "]"}], "2"], "+", "1"}], ",", "1"}], 
     "]"}], 
    RowBox[{"Product", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       FractionBox[
        RowBox[{
         RowBox[{"w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "+", "1", "-", 
         RowBox[{"2", 
          RowBox[{"Abs", "[", 
           RowBox[{
           "\[Delta]", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
            "]"}]}]}], "4"]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.856969054053677*^9, 3.856969073825145*^9}, {
  3.856969104201221*^9, 3.856969137130517*^9}, {3.85697022740281*^9, 
  3.8569702274499893`*^9}, {3.856970401947266*^9, 3.856970402018619*^9}, {
  3.856970486877274*^9, 3.856970488971239*^9}, {3.856971450063134*^9, 
  3.8569714604467688`*^9}, {3.856972812391918*^9, 3.8569728454582567`*^9}, {
  3.856972917662484*^9, 3.856972921855126*^9}, {3.856973629821752*^9, 
  3.8569736402381887`*^9}, {3.856973738358472*^9, 3.856973742206442*^9}, {
  3.8569746311728897`*^9, 3.8569746372010508`*^9}, {3.856974791846418*^9, 
  3.8569748222936583`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"798ae59b-a0bb-40b3-be3b-732cff119092"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "right"}], "-", 
    RowBox[{"hand", " ", "side", " ", "of", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"C", ".1"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RHSC1", "[", 
    RowBox[{"w_", ",", "\[Delta]_", ",", "z_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"w", ",", "\[Delta]"}], "]"}], 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"pq", "[", 
       RowBox[{"Abs", "[", "\[Delta]", "]"}], "]"}], "\[LeftDoubleBracket]", 
      "1", "\[RightDoubleBracket]"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", "-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"pq", "[", 
       RowBox[{"Abs", "[", "\[Delta]", "]"}], "]"}], "\[LeftDoubleBracket]", 
      "2", "\[RightDoubleBracket]"}]], 
    SuperscriptBox[
     RowBox[{"\[CapitalPi]Prod", "[", 
      RowBox[{"w", ",", "z", ",", "q"}], "]"}], 
     FractionBox["1", "2"]], "  ", 
    RowBox[{"Times", "@@", 
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"a4", "[", 
        RowBox[{"w", ",", "z", ",", "q"}], "]"}], 
       FractionBox[
        RowBox[{"w", "+", 
         RowBox[{"2", "\[Delta]"}], "+", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "4"]], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8569691200426598`*^9, 3.856969126776409*^9}, {
  3.856969162650217*^9, 3.856969186493246*^9}, {3.8569692340709677`*^9, 
  3.856969259574007*^9}, {3.85697257117732*^9, 3.856972572871166*^9}, {
  3.8569746054984837`*^9, 3.8569746069706593`*^9}, {3.8569748238507547`*^9, 
  3.856974834240768*^9}, {3.8569753526279287`*^9, 3.85697535288729*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"570999d5-2028-42b5-8997-eef91fc32a5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "A", " ", "table", " ", "of", " ", "both", " ", "the", " ", "left"}], 
     "-", 
     RowBox[{"hand", " ", "side", " ", "and", " ", "the", " ", "right"}], "-", 
     RowBox[{"hand", " ", "side", " ", "of", " ", 
      RowBox[{"eq", ".", " ", 
       RowBox[{"(", 
        RowBox[{"C", ".1"}], ")"}], ".", " ", "We"}], " ", "run", " ", "over",
       " ", "all", " ", 
      RowBox[{"w", "'"}], "s", " ", "first"}]}], ",", " ", 
    RowBox[{
    "then", " ", "over", " ", "the", " ", "absolute", " ", "value", " ", "of",
      " ", "\[Delta]", " ", "and", " ", "then", " ", "over", " ", "the", " ", 
     "signs", " ", "of", " ", 
     RowBox[{"\[Delta]", ".", " ", "We"}], " ", "are", " ", "inserting", " ", 
     "random", " ", "values", " ", "for", " ", "the", " ", "variables", " ", 
     "z"}], ",", " ", 
    RowBox[{
    "q", " ", "and", " ", "x", " ", "while", " ", "of", " ", "course", " ", 
     "still", " ", "taking", " ", "into", " ", "account", " ", "the", " ", 
     "two", " ", "constraints", " ", "zqRel", " ", "and", " ", "xAszq", " ", 
     "on", " ", 
     RowBox[{"them", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LHSandRHStableC1", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"zrand", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"zq", "=", 
          RowBox[{"zqRel", "[", 
           RowBox[{"w", ",", "z", ",", "q"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"qtemp", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"zq", "===", "0"}], ",", 
            RowBox[{"RandomReal", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}], ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"FindRoot", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"zq", "/.", 
                  RowBox[{"z", "\[Rule]", "zrand"}]}], ")"}], "\[Equal]", 
                "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"RandomReal", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}], ",", 
                   RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], 
                "}"}], ",", 
               RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
               RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"xtemp", "=", 
          RowBox[{"xAszq", "[", 
           RowBox[{"w", ",", "zrand", ",", "qtemp"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{
                RowBox[{"w", "+", 
                 RowBox[{"s", " ", "\[Delta]"}]}], ",", "x", ",", "z"}], 
               "]"}], ",", 
              RowBox[{"RHSC1", "[", 
               RowBox[{"w", ",", 
                RowBox[{"s", " ", "\[Delta]"}], ",", "z", ",", "q"}], "]"}]}],
              "}"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "\[Rule]", "xtemp"}], ",", 
              RowBox[{"q", "\[Rule]", "qtemp"}], ",", 
              RowBox[{"z", "\[Rule]", "zrand"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"Select", "[", 
              RowBox[{
               RowBox[{"Tuples", "[", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "\[Delta]", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ">", "0"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"w", "+", 
                    RowBox[{"\[Delta]", " ", "#"}]}], "]"}], 
                  "\[GreaterEqual]", "0"}], "&&", 
                 RowBox[{
                  RowBox[{"Total", "[", 
                   RowBox[{"w", "+", 
                    RowBox[{"\[Delta]", " ", "#"}]}], "]"}], 
                  "\[GreaterEqual]", 
                  RowBox[{"2", 
                   RowBox[{"Max", "[", 
                    RowBox[{"w", "+", 
                    RowBox[{"\[Delta]", " ", "#"}]}], "]"}]}]}]}], "&"}]}], 
              "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"w", ",", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Permutations", "/@", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"IntegerPartitions", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "4", "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"w", ",", "2", ",", "12", ",", "2"}], "}"}]}], 
                   "]"}], ",", "1"}], "]"}]}], ",", "1"}], "]"}], "]"}], ",", 
            
            RowBox[{
             RowBox[{
              RowBox[{"Total", "[", 
               RowBox[{"#", "-", "1"}], "]"}], "\[GreaterEqual]", 
              RowBox[{"2", 
               RowBox[{"Max", "[", 
                RowBox[{"#", "-", "1"}], "]"}]}]}], "&"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", 
          RowBox[{"Keys", "[", "pq", "]"}]}], "}"}]}], "]"}], ",", "w"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.856972566309553*^9, {3.856972605471528*^9, 3.856972632663883*^9}, {
   3.856972699629109*^9, 3.8569727263746223`*^9}, {3.856972869183035*^9, 
   3.8569728787333517`*^9}, {3.856972944162208*^9, 3.856973018645137*^9}, {
   3.856973133262842*^9, 3.8569731352101393`*^9}, {3.8569731873020487`*^9, 
   3.856973198024472*^9}, {3.856973270623036*^9, 3.856973279610005*^9}, {
   3.8569733704269133`*^9, 3.856973371444291*^9}, {3.85697342606324*^9, 
   3.856973427405246*^9}, {3.856973512332212*^9, 3.8569735470863132`*^9}, {
   3.856973592365629*^9, 3.856973604778345*^9}, {3.856973647296636*^9, 
   3.856973672033236*^9}, {3.856973763293116*^9, 3.8569737850650167`*^9}, 
   3.856973827120002*^9, 3.856974100972015*^9, {3.856974148675596*^9, 
   3.856974168330883*^9}, {3.856974209258395*^9, 3.8569742334048843`*^9}, {
   3.856974563402563*^9, 3.856974563481264*^9}, 3.8569746029011374`*^9, {
   3.856974764828473*^9, 3.8569747650505543`*^9}, {3.85697483667949*^9, 
   3.85697488459661*^9}, {3.856975167305887*^9, 3.856975167358234*^9}, {
   3.856975205166358*^9, 3.856975219961205*^9}, {3.856975356590152*^9, 
   3.856975358344162*^9}, {3.856975561250949*^9, 3.85697566051868*^9}, {
   3.857126922616116*^9, 3.857126943309822*^9}, {3.8571269830124807`*^9, 
   3.857127026088285*^9}, {3.857127086910492*^9, 3.8571271441175337`*^9}, {
   3.857127209969857*^9, 3.8571272100419817`*^9}, {3.857127985826304*^9, 
   3.857127987898349*^9}, {3.857128261886283*^9, 3.857128263481195*^9}, {
   3.8571284671145563`*^9, 3.85712846738422*^9}, {3.857128603671544*^9, 
   3.857128615214282*^9}, {3.857128805847719*^9, 3.857128822203754*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"3ef85b7a-49f5-40b7-8083-79e8752a916a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "replace", " ", "numerical", " ", "zeros", " ", "by", " ", 
      "exact", " ", "zeros", " ", "and", " ", "take", " ", "the", " ", 
      "ratio", " ", "of", " ", "the", " ", "left"}], "-", 
     RowBox[{"hand", " ", "side", " ", "to", " ", "the", " ", "right"}], "-", 
     
     RowBox[{"hand", " ", 
      RowBox[{"side", ".", " ", "If"}], " ", "both", " ", "are", " ", "equal",
       " ", "to", " ", "zero"}]}], ",", " ", 
    RowBox[{
    "we", " ", "get", " ", "an", " ", "indeterminate", " ", "result"}], ",", 
    " ", 
    RowBox[{"which", " ", "we", " ", "replace", " ", "by", " ", "nothing"}], 
    ",", " ", 
    RowBox[{
    "therefore", " ", "eliminating", " ", "it", " ", "from", " ", "the", " ", 
     
     RowBox[{"list", ".", " ", "We"}], " ", "then", " ", "delete", " ", 
     "duplicates", " ", "in", " ", "the", " ", "sublist", " ", "over", " ", 
     "the", " ", "signs", " ", "of", " ", 
     RowBox[{"\[Delta]", ".", " ", "If"}], " ", "the", " ", "phase", " ", 
     "in", " ", 
     RowBox[{"(", 
      RowBox[{"C", ".3"}], ")"}], " ", "is", " ", "correct"}], ",", " ", 
    RowBox[{
    "this", " ", "leads", " ", "to", " ", "length", " ", "1", " ", "lists", 
     " ", "over", " ", "the", " ", "signs", " ", "of", " ", 
     RowBox[{"\[Delta]", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LHSRatioRHStableC1", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"#", ",", 
         RowBox[{"SameTest", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"#1", "-", "#2"}], "]"}], "<", 
             SuperscriptBox["10", 
              RowBox[{"-", "20"}]]}], "&"}], ")"}]}]}], "]"}], "&"}], ",", 
      RowBox[{
       RowBox[{"Quiet", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
            "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], 
           "&"}], ",", 
          RowBox[{"LHSandRHStableC1", "/.", 
           RowBox[{
            RowBox[{"x_", "?", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Abs", "[", "#", "]"}], "<", 
                SuperscriptBox["10", 
                 RowBox[{"-", "20"}]]}], "&"}], ")"}]}], "\[Rule]", "0"}]}], 
          ",", 
          RowBox[{"{", "3", "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"Indeterminate", "\[Rule]", "Nothing"}]}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8569741717656317`*^9, 3.85697417210797*^9}, {
   3.856974307381222*^9, 3.856974328099141*^9}, {3.85697436264806*^9, 
   3.8569744935219383`*^9}, 3.85697470507514*^9, {3.856974887318182*^9, 
   3.856974936685564*^9}, {3.856974983188031*^9, 3.856975031092638*^9}, {
   3.856975212944848*^9, 3.85697523891971*^9}, {3.857127184436846*^9, 
   3.857127191905876*^9}, {3.8571286354130707`*^9, 3.857128637530302*^9}, {
   3.857128794959711*^9, 3.857128797121682*^9}, {3.857128937022303*^9, 
   3.857128938724514*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"d718d0fb-1766-404a-a87c-865fd37579dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "check", " ", "that", " ", "the", " ", "phase", " ", 
    "specified", " ", "in", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"C", ".3"}], ")"}]}], " ", "is", " ", "correct", " ", "by", " ",
     "checking", " ", "that", " ", "all", " ", "the", " ", "sublists", " ", 
    "that", " ", "are", " ", "created", " ", "by", " ", "running", " ", 
    "over", " ", "the", " ", "sign", " ", "of", " ", "\[Delta]", " ", "lead", 
    " ", "to", " ", "the", " ", "same", " ", 
    RowBox[{"result", ".", " ", "We"}], " ", "do", " ", "this", " ", "by", 
    " ", "checking", " ", "that", " ", "their", " ", "lengths", " ", "are", 
    " ", "equal", " ", "to", " ", "1", " ", "after", " ", "taking", " ", 
    "the", " ", "union", " ", "operation", " ", "in", " ", "the", " ", 
    "previous", " ", 
    RowBox[{"step", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Union", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Map", "[", 
     RowBox[{"Length", ",", "LHSRatioRHStableC1", ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.856974495258687*^9, 3.85697450689977*^9}, {
   3.8569749507551327`*^9, 3.856974973805324*^9}, {3.856975041586967*^9, 
   3.856975079818624*^9}, 3.856975245874444*^9, {3.856975784199254*^9, 
   3.8569757915071487`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"f50e7c00-02c7-474b-960b-7c75642379d9"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{
  3.856974507167686*^9, 3.8569745818962193`*^9, 3.8569746895361233`*^9, 
   3.856975732258758*^9, 3.856975791866802*^9, 3.857127122973589*^9, 
   3.857128408898252*^9, {3.857128611403401*^9, 3.857128620314767*^9}, {
   3.857128798978475*^9, 3.857128842419284*^9}, {3.857128944138286*^9, 
   3.857128951498191*^9}},
 CellLabel->"Out[95]=",ExpressionUUID->"625dc29a-7a95-4599-97c9-fc7202d4e247"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Finally", ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "check", " ", "that", " ", "the", " ", "absolute", " ", 
      "values", " ", "of", " ", "the", " ", "ratio", " ", "of", " ", "the", 
      " ", "left"}], "-", 
     RowBox[{"hand", " ", "side", " ", "and", " ", "the", " ", "right"}], "-", 
     RowBox[{
     "hand", " ", "side", " ", "are", " ", "equal", " ", "to", " ", "one"}]}],
     ",", " ", 
    RowBox[{
    "thereby", " ", "checking", " ", "the", " ", "identity", " ", "up", " ", 
     "to", " ", "the", " ", "overall", " ", "phase", " ", "in", " ", "the", 
     " ", "definition", " ", "of", " ", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"w", ",", "\[Delta]"}]], "."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Max", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Abs", "[", "LHSRatioRHStableC1", "]"}], "-", "1"}], "]"}], 
    "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.856974726952017*^9, 3.856974754213078*^9}, {
   3.856975081768489*^9, 3.856975122917742*^9}, 3.857127131743184*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"a9f17ceb-39a6-44c4-8129-af79a7848a91"],

Cell[BoxData["0``18.541854284295386"], "Output",
 CellChangeTimes->{{3.856974730391782*^9, 3.8569747547200117`*^9}, 
   3.856975732332693*^9, {3.857127124090961*^9, 3.85712713318159*^9}, 
   3.857128409463498*^9, 3.857128612140476*^9, {3.857128799746223*^9, 
   3.857128842494347*^9}, 3.857128952148753*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"a2902744-5783-4e4d-a683-68e28f576d83"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivative identity", "Subsection",
 CellChangeTimes->{{3.811239929750588*^9, 
  3.811239931970516*^9}},ExpressionUUID->"9c715a61-ca8d-40b3-9811-\
35a163a64b80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "right"}], "-", 
    RowBox[{"hand", " ", "side", " ", "of", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"C", ".4"}], ")"}], "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RHSC4", "[", 
     RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        FractionBox[
         RowBox[{
          RowBox[{"w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           "+", "1"}], "4"]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "4"}], "}"}]}], "]"}], 
     SuperscriptBox["z", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}]], 
     SuperscriptBox[
      RowBox[{"\[CapitalPi]Prod", "[", 
       RowBox[{"w", ",", "z", ",", "q"}], "]"}], 
      FractionBox["1", "2"]], "  ", 
     RowBox[{"Times", "@@", 
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"a4", "[", 
         RowBox[{"w", ",", "z", ",", "q"}], "]"}], 
        FractionBox[
         RowBox[{"w", "+", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "4"]], 
       ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.856975319929906*^9, 3.8569753471959543`*^9}, {
  3.856975402641142*^9, 3.8569754037799587`*^9}, {3.856975518683282*^9, 
  3.856975533677793*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"a88e5939-5635-434f-a40f-9ccbd9024ce3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "A", " ", "table", " ", "of", " ", "the", " ", "LHS", " ", "and", " ", 
    "RHS", " ", "of", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"C", ".4"}], ")"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LHSRatioRHStableC4", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"zrand", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"zq", "=", 
          RowBox[{"zqRel", "[", 
           RowBox[{"w", ",", "z", ",", "q"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"qtemp", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"zq", "===", "0"}], ",", 
            RowBox[{"RandomReal", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}], ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"FindRoot", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"zq", "/.", 
                  RowBox[{"z", "\[Rule]", "zrand"}]}], ")"}], "\[Equal]", 
                "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"RandomReal", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}], ",", 
                   RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], 
                "}"}], ",", 
               RowBox[{"WorkingPrecision", "\[Rule]", "50"}], ",", 
               RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"xtemp", "=", 
          RowBox[{"xAszq", "[", 
           RowBox[{"w", ",", "zrand", ",", "qtemp"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          FractionBox[
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{"w", ",", "x", ",", "z"}], "]"}], ",", "z"}], "]"}], 
           RowBox[{"RHSC4", "[", 
            RowBox[{"w", ",", "z", ",", "q"}], "]"}]], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "\[Rule]", "xtemp"}], ",", 
            RowBox[{"q", "\[Rule]", "qtemp"}], ",", 
            RowBox[{"z", "\[Rule]", "zrand"}]}], "}"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"w", ",", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Permutations", "/@", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"IntegerPartitions", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{"{", "4", "}"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"w", ",", "2", ",", "12", ",", "2"}], "}"}]}], 
                   "]"}], ",", "1"}], "]"}]}], ",", "1"}], "]"}], "]"}], ",", 
            
            RowBox[{
             RowBox[{
              RowBox[{"Total", "[", 
               RowBox[{"#", "-", "1"}], "]"}], "\[GreaterEqual]", 
              RowBox[{"2", 
               RowBox[{"Max", "[", 
                RowBox[{"#", "-", "1"}], "]"}]}]}], "&"}]}], "]"}]}], "}"}]}],
        "]"}], ",", "w"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.856975376193562*^9, 3.856975502065845*^9}, {
   3.856975535724365*^9, 3.856975554776373*^9}, {3.85712691962149*^9, 
   3.857126919723806*^9}, 3.857127153372707*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"8d5eaadb-139d-476e-8a39-29cd2eebc859"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "check", " ", "that", " ", "all", " ", "entries", " ", "of", 
     " ", "the", " ", "previous", " ", "table", " ", "have", " ", "absolute", 
     " ", "value", " ", "1"}], ",", " ", 
    RowBox[{"thereby", " ", "checking", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"C", ".4"}], ")"}], "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"Abs", "[", "LHSRatioRHStableC4", "]"}], "-", "1"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8569754807621317`*^9, 3.856975491310218*^9}, {
  3.8569756688099117`*^9, 3.8569756864415417`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"cddb2222-5052-459e-aee7-42e2775555c8"],

Cell[BoxData["0``27.080903463044084"], "Output",
 CellChangeTimes->{{3.856975424705257*^9, 3.856975434882278*^9}, {
   3.8569754703604517`*^9, 3.856975507531341*^9}, 3.857128981986167*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"75d95026-7598-4e79-aafe-bc3eaee91578"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 457, 13, 147, "Title",ExpressionUUID->"bdef6512-4b85-449e-97c4-80e3ae746fd1"],
Cell[1040, 37, 1694, 39, 171, "Input",ExpressionUUID->"19b1d65e-5d5f-429b-be0b-f60bdbafd5bb"],
Cell[CellGroupData[{
Cell[2759, 80, 160, 3, 101, "Section",ExpressionUUID->"48bbd301-7d0c-48bd-bfc1-663603035d6a"],
Cell[2922, 85, 4453, 110, 319, "Input",ExpressionUUID->"a13f8fbb-e4bd-4cb2-a213-3c143512d232",
 InitializationCell->True],
Cell[7378, 197, 24429, 613, 2381, "Input",ExpressionUUID->"db277a7a-1c7a-43e1-bb9b-c173abca6a39",
 InitializationCell->True],
Cell[31810, 812, 762, 19, 102, "Input",ExpressionUUID->"8c083134-1f28-4d46-b179-bdb4d8680cf7",
 InitializationCell->True],
Cell[32575, 833, 37721, 998, 1632, "Input",ExpressionUUID->"5b5a9966-13ac-4a4a-bc30-bfc83e6d8dec",
 InitializationCell->True],
Cell[70299, 1833, 5174, 126, 555, "Input",ExpressionUUID->"41e9bf53-9b07-4c91-ad76-917621205f4b",
 InitializationCell->True],
Cell[75476, 1961, 6865, 150, 741, "Input",ExpressionUUID->"70923941-ecde-4cb8-8637-284e0fd1695a",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[82378, 2116, 366, 10, 102, "Section",ExpressionUUID->"f72cc01c-e844-453c-aea6-57dd8f042f30"],
Cell[CellGroupData[{
Cell[82769, 2130, 238, 4, 81, "Subsection",ExpressionUUID->"abb24f1d-df91-436a-a859-a58db9f5f744"],
Cell[83010, 2136, 3241, 91, 213, "Input",ExpressionUUID->"b8645c70-69d1-47cc-b622-ae75f12432e2"],
Cell[86254, 2229, 2434, 64, 153, "Input",ExpressionUUID->"798ae59b-a0bb-40b3-be3b-732cff119092"],
Cell[88691, 2295, 1825, 47, 100, "Input",ExpressionUUID->"570999d5-2028-42b5-8997-eef91fc32a5a"],
Cell[90519, 2344, 8357, 189, 512, "Input",ExpressionUUID->"3ef85b7a-49f5-40b7-8083-79e8752a916a"],
Cell[98879, 2535, 3379, 80, 240, "Input",ExpressionUUID->"d718d0fb-1766-404a-a87c-865fd37579dc"],
Cell[CellGroupData[{
Cell[102283, 2619, 1458, 28, 140, "Input",ExpressionUUID->"f50e7c00-02c7-474b-960b-7c75642379d9"],
Cell[103744, 2649, 464, 8, 52, "Output",ExpressionUUID->"625dc29a-7a95-4599-97c9-fc7202d4e247"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104245, 2662, 1212, 29, 142, "Input",ExpressionUUID->"a9f17ceb-39a6-44c4-8129-af79a7848a91"],
Cell[105460, 2693, 386, 5, 52, "Output",ExpressionUUID->"a2902744-5783-4e4d-a683-68e28f576d83"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[105895, 2704, 167, 3, 81, "Subsection",ExpressionUUID->"9c715a61-ca8d-40b3-9811-35a163a64b80"],
Cell[106065, 2709, 1709, 49, 100, "Input",ExpressionUUID->"a88e5939-5635-434f-a40f-9ccbd9024ce3"],
Cell[107777, 2760, 4201, 106, 409, "Input",ExpressionUUID->"8d5eaadb-139d-476e-8a39-29cd2eebc859"],
Cell[CellGroupData[{
Cell[112003, 2870, 797, 20, 78, "Input",ExpressionUUID->"cddb2222-5052-459e-aee7-42e2775555c8"],
Cell[112803, 2892, 271, 4, 87, "Output",ExpressionUUID->"75d95026-7598-4e79-aafe-bc3eaee91578"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


